Log-concavity of elementary coefficients for low-rank abelian Hessenberg graphs, with a counterexample in general

Let $X_{G_h}(\mathbf{x};q)=\sum_{\mu\vdash n}c_\mu(q)e_\mu(\mathbf{x})$ be the chromatic quasisymmetric function of the natural unit interval graph attached to a Hessenberg function $h$. We establish an infinite class, valid in all orders, for which every nonzero polynomial $c_\mu(q)$ has a nonnegative, log-concave coefficient sequence with interval support. Namely, this holds whenever $h$ is abelian and its complement-Ferrers partition $\lambda$ satisfies $\min\{\lambda_1,\ell(\lambda)\}\leq 3$; equivalently, the diagram has at most three rows or at most three columns. Cubic interpolation reduces the rank-three case to a uniform theorem for a difference of two products of four $q$-integers, proved by positive decomposition, interval methods, and finite-window smoothing. The argument also yields explicit formulas for every supported elementary coefficient in complement-Ferrers rank at most three. We also include a connected 13-vertex natural unit interval graph for which one elementary coefficient is positive, palindromic, and unimodal but not log-concave, thereby recording the failure of the unrestricted conjecture. Thus low complement-Ferrers rank gives a substantial positive regime even though coefficientwise $e$-log-concavity fails in general.

==> anc/README.md <==
# Ancillary verification

The two programs in this directory are standalone deterministic checks for
the paper. They use only Python's standard library and exact integer or
rational arithmetic. They read no external data and use no randomness.

## Requirements

- CPython 3.10 or later (`int.bit_count()` is required)
- no third-party packages

The reference runs used CPython 3.12.13. From the paper's top-level directory,
run:

```sh
python3 anc/verify_counterexample.py
python3 anc/verify_rank_three.py
```

Python's `-O` flag is safe: verification conditions are implemented with
explicit exceptions rather than `assert` statements.

## Counterexample verifier

`verify_counterexample.py` reconstructs the chromatic quasisymmetric
function of the displayed 13-vertex graph from fixed-content proper
colorings, checks symmetry across all 4,096 compositions, constructs the
101-by-101 monomial-to-elementary transition matrix by zero-one matrix
enumeration, and solves it over exact rational numbers. Its terminal output is:

```text
PASS: connected 13-vertex NUIG with 22 edges
PASS: 4096 composition symmetry checks; 101 basis elements
[e_(6,5,1,1)] X_G(x;q) = (0, 0, 0, 0, 0, 1, 6, 38, 128, 257, 362, 400, 362, 257, 128, 38, 6, 1)
log-concavity failures (degree,lhs,rhs) = [(6, 36, 38), (16, 36, 38)]
```

## Rank-three verifier

`verify_rank_three.py` is a clean implementation of the graph parameter
domain, exact coefficient formulas, cleared interpolation identities,
negative-shift cancellation, the rank-two quartic specialization, and direct
proper-coloring reconstruction. A successful run begins with
`INTEGRATED VERIFICATION: PASS` and reports, among other totals:

```text
domain_points=635076
exact_interpolation_cases=951
modular_interpolation_trials=1905228
rank2_actual_cases=12300
rank3_actual_cases=7225
rank3_nonzero_coefficients=28747
least_c2_shift_slack=2
```

These computations corroborate the uniform symbolic proof; they do not
replace it.

## Integrity

The SHA-256 digests in `SHA256SUMS` identify the tested sources. Verify them
with:

```sh
shasum -a 256 -c anc/SHA256SUMS
```


==> anc/SHA256SUMS <==
c9923bdd8a67659f08c494303dd0efdc112163bbc6451b21b9693b6276a2f5e7  anc/verify_counterexample.py
4b24d7d8cfb5540c589e8d85791cc463d0933b565ad265d84409e8c4be20bdb1  anc/verify_rank_three.py


==> anc/verify_counterexample.py <==
#!/usr/bin/env python3
"""Self-contained exact verifier for the order-13 counterexample."""

from fractions import Fraction
from functools import cache
from itertools import combinations

H = (2, 4, 4, 6, 7, 10, 10, 10, 10, 12, 12, 13, 13)
TARGET = (6, 5, 1, 1)
WANT = (
    0, 0, 0, 0, 0, 1, 6, 38, 128, 257, 362, 400,
    362, 257, 128, 38, 6, 1,
)
EDGE_CERTIFICATE = (
    (1, 2), (2, 3), (2, 4), (3, 4), (4, 5), (4, 6),
    (5, 6), (5, 7), (6, 7), (6, 8), (6, 9), (6, 10),
    (7, 8), (7, 9), (7, 10), (8, 9), (8, 10), (9, 10),
    (10, 11), (10, 12), (11, 12), (12, 13),
)


def require(condition, message):
    """Raise an explicit verification error, even under ``python -O``."""
    if not condition:
        raise RuntimeError(message)


def partitions(n, cap=None):
    """Integer partitions of n in reverse lexicographic order."""
    if n == 0:
        yield ()
        return
    cap = min(n, n if cap is None else cap)
    for first in range(cap, 0, -1):
        for rest in partitions(n - first, first):
            yield (first,) + rest


def compositions(n):
    """All ordered compositions of n (there are 2^(n-1))."""
    if n == 0:
        yield ()
        return
    for first in range(1, n + 1):
        for rest in compositions(n - first):
            yield (first,) + rest


def add_shift(out, polynomial, shift):
    for degree, coefficient in enumerate(polynomial):
        out[degree + shift] += coefficient


def monomial_coefficients(n, edges):
    """Compute and symmetry-check fixed-monomial coefficients of X_G."""
    edges = tuple(sorted(set(tuple(sorted(edge)) for edge in edges)))
    full = (1 << n) - 1
    independent = [True] * (1 << n)
    for mask in range(1 << n):
        independent[mask] = all(
            not (mask >> u & 1 and mask >> v & 1) for u, v in edges
        )

    by_size = [[] for _ in range(n + 1)]
    for mask, ok in enumerate(independent):
        if ok:
            by_size[mask.bit_count()].append(mask)

    @cache
    def ascents(early, late):
        # early is the lower-numbered color class.
        return sum(
            (early >> u & 1) and (late >> v & 1) for u, v in edges
        )

    @cache
    def color(rem, sizes):
        if not sizes:
            return (1,) if rem == 0 else (0,)
        out = [0] * (len(edges) + 1)
        for block in by_size[sizes[0]]:
            if block & ~rem:
                continue
            late = rem ^ block
            add_shift(out, color(late, sizes[1:]), ascents(block, late))
        while len(out) > 1 and out[-1] == 0:
            out.pop()
        return tuple(out)

    # This finite check removes any reliance on an external symmetry theorem:
    # all 4096 ordered exponent compositions agree after sorting their parts.
    answer = {}
    checked = 0
    for alpha in compositions(n):
        polynomial = color(full, alpha)
        mu = tuple(sorted(alpha, reverse=True))
        if mu in answer:
            require(answer[mu] == polynomial,
                    f"symmetry check failed for composition {alpha}")
        else:
            answer[mu] = polynomial
        checked += 1
    require(checked == 1 << (n - 1), "composition count mismatch")
    require(len(answer) == len(list(partitions(n))),
            "partition count mismatch")
    return answer, checked


@cache
def zero_one_tables(rows, capacities):
    """Number of 0/1 matrices with specified row and column sums."""
    if not rows:
        return int(not any(capacities))
    places = [j for j, cap in enumerate(capacities) if cap]
    total = 0
    for chosen in combinations(places, rows[0]):
        reduced = list(capacities)
        for j in chosen:
            reduced[j] -= 1
        total += zero_one_tables(rows[1:], tuple(reduced))
    return total


def elementary_coefficients(n, edges):
    """Convert fixed-monomial data to the e basis over exact rationals."""
    parts = list(partitions(n))
    monomial, composition_count = monomial_coefficients(n, edges)
    width = max(map(len, monomial.values()))
    matrix = []
    for mu in parts:
        # A[mu,lambda] counts 0/1 matrices with row sums lambda
        # and labeled column sums mu, hence [x^mu] e_lambda.
        left = [Fraction(zero_one_tables(lam, mu)) for lam in parts]
        right = list(map(Fraction, monomial[mu]))
        right += [Fraction(0)] * (width - len(right))
        matrix.append(left + right)

    size = len(parts)
    for column in range(size):
        pivot = next(row for row in range(column, size)
                     if matrix[row][column])
        matrix[column], matrix[pivot] = matrix[pivot], matrix[column]
        scale = matrix[column][column]
        matrix[column] = [x / scale for x in matrix[column]]
        for row in range(size):
            factor = matrix[row][column]
            if row != column and factor:
                matrix[row] = [
                    x - factor * y
                    for x, y in zip(matrix[row], matrix[column])
                ]

    answer = {}
    for lam, row in zip(parts, matrix):
        values = row[size:]
        require(all(x.denominator == 1 for x in values),
                f"nonintegral e-coefficient for partition {lam}")
        values = [int(x) for x in values]
        while len(values) > 1 and values[-1] == 0:
            values.pop()
        answer[lam] = tuple(values)
    return answer, len(parts), composition_count


def main():
    n = len(H)
    require(n == 13, "vertex count mismatch")
    require(all(i + 1 <= H[i] <= n for i in range(n)),
            "H is not pointwise above the identity")
    require(all(H[i] <= H[i + 1] for i in range(n - 1)),
            "H is not weakly increasing")
    edges = tuple(
        (i, j) for i, endpoint in enumerate(H)
        for j in range(i + 1, endpoint)
    )
    require(tuple((u + 1, v + 1) for u, v in edges) == EDGE_CERTIFICATE,
            "edge certificate mismatch")
    require(len(edges) == 22, "edge count mismatch")
    require(all((i, i + 1) in edges for i in range(n - 1)),
            "a consecutive edge is missing")
    adjacency = [0] * n
    for u, v in edges:
        adjacency[u] |= 1 << v
        adjacency[v] |= 1 << u
    for i in range(n):
        for j in range(i + 1, n):
            for k in range(j + 1, n):
                if adjacency[i] >> k & 1:
                    require(adjacency[i] >> j & 1,
                            "natural unit interval triple condition failed")
                    require(adjacency[j] >> k & 1,
                            "natural unit interval triple condition failed")

    expansion, part_count, composition_count = elementary_coefficients(n, edges)
    got = expansion[TARGET]
    require(part_count == 101 and composition_count == 4096,
            "basis or composition count mismatch")
    require(got == WANT, "target coefficient does not match the certificate")
    support = [index for index, value in enumerate(got) if value]
    require(all(value >= 0 for value in got), "target has a negative entry")
    require(support == list(range(support[0], support[-1] + 1)),
            "target support is not an interval")
    values = [got[index] for index in support]
    mode = values.index(max(values))
    require(values[:mode + 1] == sorted(values[:mode + 1]),
            "target does not increase weakly to its first mode")
    require(values[mode:] == sorted(values[mode:], reverse=True),
            "target does not decrease weakly after its first mode")
    full_vector = got + (0,) * (23 - len(got))
    require(full_vector == tuple(reversed(full_vector)),
            "palindromicity check failed")
    failures = []
    for k in range(1, 22):
        if full_vector[k] ** 2 < full_vector[k - 1] * full_vector[k + 1]:
            failures.append((k, full_vector[k] ** 2,
                             full_vector[k - 1] * full_vector[k + 1]))
    require(failures == [(6, 36, 38), (16, 36, 38)],
            "unexpected log-concavity failure list")

    print("PASS: connected 13-vertex NUIG with 22 edges")
    print("PASS: 4096 composition symmetry checks; 101 basis elements")
    print("[e_(6,5,1,1)] X_G(x;q) =", got)
    print("log-concavity failures (degree,lhs,rhs) =", failures)


if __name__ == "__main__":
    main()


==> anc/verify_rank_three.py <==
#!/usr/bin/env python3
"""Independent finite checks for the rank-at-most-three theorem packet.

Standard library only.  This program deliberately imports no project code.
It joins graph parameter domains, exact coefficient formulas, cleared
interpolation, negative-shift cancellation, coefficient log-concavity, and a
small direct proper-coloring reconstruction of the elementary coefficients.
"""

from __future__ import annotations

from collections import defaultdict
from math import comb


ACTUAL_MAX_N = 18
EXACT_INTERPOLATION_MAX_N = 10
MODULAR_MAX_N = 60
RANK2_MAX_N = 40
ALL_MAX_M = 80
DIRECT_MAX_ORDER = 7
MODULAR_TRIALS = (
    (1_000_000_007, 2),
    (1_000_000_007, 5),
    (998_244_353, 3),
)


def check(condition, message="verification check failed"):
    """Optimization-stable assertion: unlike assert, this survives python -O."""
    if not condition:
        raise AssertionError(message)


# ---------------------------------------------------------------------------
# Integer polynomials in q, represented in ascending coefficient order.


def trim(a):
    a = list(a)
    while a and a[-1] == 0:
        a.pop()
    return a


def add(a, b):
    out = [0] * max(len(a), len(b))
    for i, x in enumerate(a):
        out[i] += x
    for i, x in enumerate(b):
        out[i] += x
    return trim(out)


def sub(a, b):
    out = [0] * max(len(a), len(b))
    for i, x in enumerate(a):
        out[i] += x
    for i, x in enumerate(b):
        out[i] -= x
    return trim(out)


def scale(a, c):
    return trim([c * x for x in a])


def shift(a, k):
    check(k >= 0)
    return ([0] * k + list(a)) if a else []


def mul(a, b):
    if not a or not b:
        return []
    out = [0] * (len(a) + len(b) - 1)
    for i, x in enumerate(a):
        if x:
            for j, y in enumerate(b):
                if y:
                    out[i + j] += x * y
    return trim(out)


def qint(n):
    check(n >= 0)
    return [1] * n


def mul_qint(a, n):
    """Multiply by 1+q+...+q^(n-1), using a sliding sum."""
    check(n >= 0)
    if not a or n == 0:
        return []
    prefix = [0]
    for x in a:
        prefix.append(prefix[-1] + x)
    out = []
    for k in range(len(a) + n - 1):
        lo = max(0, k - n + 1)
        hi = min(len(a) - 1, k)
        out.append(prefix[hi + 1] - prefix[lo])
    return trim(out)


_QFAC = {0: [1]}


def qfac(n):
    check(n >= 0)
    while max(_QFAC) < n:
        k = max(_QFAC) + 1
        _QFAC[k] = mul_qint(_QFAC[k - 1], k)
    return _QFAC[n]


def product_qints(*lengths):
    out = [1]
    for n in lengths:
        out = mul_qint(out, n)
    return out


def quartic(M, x, y, z):
    check(M >= 1 and min(x, y, z) >= 1)
    positive = product_qints(M, x, y, z)
    negative = product_qints(M + 3, x - 1, y - 1, z - 1)
    return sub(positive, negative)


def leading_index(a):
    for i, x in enumerate(a):
        if x:
            return i
    return None


def shift_laurent_to_ordinary(a, exponent):
    """Return q^exponent a(q), proving no negative exponents survive."""
    if exponent >= 0:
        return shift(a, exponent)
    cut = -exponent
    check(all(x == 0 for x in a[:cut]), "negative q exponent survived")
    return trim(a[cut:])


def lc_interval(a):
    """Return (kind, margins, least_margin) or raise on failure."""
    a = trim(a)
    if not a:
        return "zero", 0, None
    check(all(x >= 0 for x in a), "negative coefficient")
    support = [i for i, x in enumerate(a) if x]
    lo, hi = support[0], support[-1]
    check(support == list(range(lo, hi + 1)), "internal zero")
    least = None
    margins = 0
    for k in range(lo + 1, hi):
        margin = a[k] * a[k] - a[k - 1] * a[k + 1]
        check(margin >= 0, "negative log-concavity margin")
        margins += 1
        least = margin if least is None else min(least, margin)
    return "nonzero", margins, least


# ---------------------------------------------------------------------------
# Rank-three graph domain and formula packet.


def rank3_domain(N):
    check(N >= 2)
    for A in range(2, N + 1):
        for B in range(A - 1, N + 2):
            for C in range(max(1, B - 1), N + 1):
                yield A, B, C


def rank3_raw_connected(N):
    n = N + 4
    for u in range(3, n - 2):
        for v in range(u, n):
            for w in range(v, n):
                if w >= 4:
                    yield u, v, w


def c2_positive_quartic(N, A, B, C):
    """The positive three-summand identity before its outer factors."""
    X, Y, Z = N + 2 - A, N + 2 - B, N + 2 - C
    t1 = shift(product_qints(Z, Y, A - 2), X - 1)
    t2 = shift(product_qints(Z, X - 1, B - 1), Y - 1)
    t3 = shift(product_qints(Y - 1, X - 1, C), Z - 1)
    return add(add(t1, t2), t3)


def rank3_coefficients(N, A, B, C):
    n = N + 4
    S = A + B + C

    c0 = qfac(N)
    for length in (n, A, B, C):
        c0 = mul_qint(c0, length)

    f1 = quartic(N, A, B, C)
    c1 = mul(qfac(N - 1), mul_qint(f1, N + 2))
    c1 = shift(c1, 1)

    X, Y, Z = N + 2 - A, N + 2 - B, N + 2 - C
    f2 = quartic(N - 1, X, Y, Z)
    f2_positive = c2_positive_quartic(N, A, B, C)
    check(f2 == f2_positive, "c2 positive identity")
    outer_shift = S - N - 2
    lead = leading_index(f2)
    check(lead is not None and lead + outer_shift >= 0, "c2 negative shift")
    shifted_f2 = shift_laurent_to_ordinary(f2, outer_shift)
    positive_shifted = add(
        add(
            shift(product_qints(Z, Y, A - 2), B + C - 1),
            shift(product_qints(Z, X - 1, B - 1), A + C - 1),
        ),
        shift(product_qints(Y - 1, X - 1, C), A + B - 1),
    )
    check(shifted_f2 == positive_shifted, "c2 shifted positive identity")
    c2 = mul(qfac(N - 2), mul_qint(mul_qint(shifted_f2, 2), N))

    c3 = qfac(N - 2)
    for length in (2, 3, N + 1 - A, N + 1 - B, N + 1 - C):
        c3 = mul_qint(c3, length)
    c3 = shift(c3, S - 3)
    return (c0, c1, c2, c3), (outer_shift, lead)


# ---------------------------------------------------------------------------
# Exact cleared-denominator form of cubic interpolation identity (I2).


def xpoly_roots(roots):
    """Product of (x-r), coefficients ascending in x, each in Z[q]."""
    out = [[1]]
    for root in roots:
        nxt = [[] for _ in range(len(out) + 1)]
        for i, coeff in enumerate(out):
            nxt[i] = add(nxt[i], scale(mul(coeff, root), -1))
            nxt[i + 1] = add(nxt[i + 1], coeff)
        out = nxt
    return out


def xpoly_scale(poly, factor):
    return [mul(c, factor) for c in poly]


def xpoly_add(a, b):
    out = [[] for _ in range(max(len(a), len(b)))]
    for i in range(len(out)):
        out[i] = add(a[i] if i < len(a) else [], b[i] if i < len(b) else [])
    return out


def check_exact_interpolation(N, A, B, C, coeffs):
    n = N + 4
    c0, c1, c2, c3 = coeffs
    # Clear every denominator by D=[n]! [2] [3]!.
    D = mul(qfac(n), mul(qint(2), qfac(3)))
    lhs = xpoly_scale(xpoly_roots((qint(A), qint(B), qint(C))), D)

    f0 = mul(c0, mul(qint(2), qfac(3)))
    f1 = mul(c1, product_qints(n, 2, 2, 3))  # [n][2][3]!, with [3]!=[2][3]
    f2 = mul(c2, product_qints(n - 1, n, 2, 3))  # [n-1][n][3]!
    f3 = mul(c3, product_qints(n - 2, n - 1, n, 2))

    rhs = xpoly_scale(
        xpoly_roots((qint(N + 1), qint(N + 2), qint(N + 3))), f0
    )
    rhs = xpoly_add(
        rhs,
        xpoly_scale(xpoly_roots((qint(0), qint(N + 1), qint(N + 2))), f1),
    )
    rhs = xpoly_add(
        rhs,
        xpoly_scale(xpoly_roots((qint(0), qint(1), qint(N + 1))), f2),
    )
    rhs = xpoly_add(
        rhs,
        xpoly_scale(xpoly_roots((qint(0), qint(1), qint(2))), f3),
    )
    check(lhs == rhs, "exact cleared interpolation")


# ---------------------------------------------------------------------------
# Broader modular interpolation checks, independent of polynomial routines.


def qv(n, q, prime):
    check(n >= 0)
    if n == 0:
        return 0
    total = 0
    power = 1
    for _ in range(n):
        total = (total + power) % prime
        power = power * q % prime
    return total


def qfv(n, q, prime):
    out = 1
    for k in range(1, n + 1):
        out = out * qv(k, q, prime) % prime
    return out


def modular_tables(limit, q, prime):
    """Cache every needed q-integer and q-factorial for one field trial."""
    qints = [0] * (limit + 1)
    qfacts = [1] * (limit + 1)
    power = 1
    for n in range(1, limit + 1):
        qints[n] = (qints[n - 1] + power) % prime
        power = power * q % prime
        qfacts[n] = qfacts[n - 1] * qints[n] % prime
    return qints, qfacts


def quartic_v(M, x, y, z, q, prime):
    first = qv(M, q, prime)
    for a in (x, y, z):
        first = first * qv(a, q, prime) % prime
    second = qv(M + 3, q, prime)
    for a in (x - 1, y - 1, z - 1):
        second = second * qv(a, q, prime) % prime
    return (first - second) % prime


def xpoly_roots_v(roots, prime):
    out = [1]
    for root in roots:
        nxt = [0] * (len(out) + 1)
        for i, coeff in enumerate(out):
            nxt[i] = (nxt[i] - root * coeff) % prime
            nxt[i + 1] = (nxt[i + 1] + coeff) % prime
        out = nxt
    return out


def xpoly_scaled_add_v(target, roots, factor, prime):
    poly = xpoly_roots_v(roots, prime)
    for i, x in enumerate(poly):
        target[i] = (target[i] + factor * x) % prime


def check_modular_interpolation(N, A, B, C, q, prime, qints, qfacts):
    n = N + 4
    S = A + B + C
    qn = lambda k: qints[k]

    c0 = qn(A) * qn(B) % prime * qn(C) % prime
    c0 = c0 * qn(n) % prime * qfacts[N] % prime
    c1 = q * qfacts[N - 1] % prime * qn(N + 2) % prime
    c1 = c1 * quartic_v(N, A, B, C, q, prime) % prime

    X, Y, Z = N + 2 - A, N + 2 - B, N + 2 - C
    f2 = quartic_v(N - 1, X, Y, Z, q, prime)
    outer = S - N - 2
    laurent_shifted = pow(q, outer, prime) * f2 % prime
    positive_shifted = (
        pow(q, B + C - 1, prime) * qn(Z) * qn(Y) * qn(A - 2)
        + pow(q, A + C - 1, prime) * qn(Z) * qn(X - 1) * qn(B - 1)
        + pow(q, A + B - 1, prime) * qn(Y - 1) * qn(X - 1) * qn(C)
    ) % prime
    check(laurent_shifted == positive_shifted, "modular c2 shift identity")
    c2 = positive_shifted * qn(2) % prime * qfacts[N - 2] % prime
    c2 = c2 * qn(N) % prime

    c3 = pow(q, S - 3, prime) * qn(2) % prime * qn(3) % prime
    c3 = c3 * qfacts[N - 2] % prime
    for a in (N + 1 - A, N + 1 - B, N + 1 - C):
        c3 = c3 * qn(a) % prime

    D = qfacts[n] * qn(2) % prime * qfacts[3] % prime
    lhs = [D * x % prime for x in xpoly_roots_v((qn(A), qn(B), qn(C)), prime)]
    rhs = [0, 0, 0, 0]
    xpoly_scaled_add_v(
        rhs,
        (qn(N + 1), qn(N + 2), qn(N + 3)),
        c0 * qn(2) % prime * qfacts[3] % prime,
        prime,
    )
    xpoly_scaled_add_v(
        rhs,
        (0, qn(N + 1), qn(N + 2)),
        c1 * qn(n) % prime * qn(2) % prime * qfacts[3] % prime,
        prime,
    )
    xpoly_scaled_add_v(
        rhs,
        (0, 1, qn(N + 1)),
        c2 * qn(n - 1) % prime * qn(n) % prime * qfacts[3] % prime,
        prime,
    )
    xpoly_scaled_add_v(
        rhs,
        (0, 1, qn(2)),
        c3 * qn(n - 2) % prime * qn(n - 1) % prime * qn(n) % prime * qn(2) % prime,
        prime,
    )
    check(lhs == rhs, "modular cleared interpolation")


# ---------------------------------------------------------------------------
# Rank-zero, rank-one, and rank-two formula checks.


def rank2_connected_coefficients(N, A, B):
    n = N + 3
    c0 = qfac(N)
    for a in (n, A, B):
        c0 = mul_qint(c0, a)
    F = sub(product_qints(N, A, B), product_qints(N + 2, A - 1, B - 1))
    if N >= 2:
        specialized = quartic(N - 1, A, B, N)
        check(specialized == mul_qint(F, N - 1), "rank2 quartic specialization")
    c1 = shift(mul(qfac(N - 1), mul_qint(F, N + 1)), 1)
    c2 = qfac(N - 1)
    for a in (2, N + 1 - A, N + 1 - B):
        c2 = mul_qint(c2, a)
    c2 = shift(c2, A + B - 1)
    return c0, c1, c2


def rank1_coefficients(n, u):
    A = u - 1
    c0 = product_qints(A, n)
    c0 = mul(c0, qfac(n - 2))
    c1 = shift(mul(qfac(n - 2), qint(n - 1 - A)), A)
    return c0, c1


# ---------------------------------------------------------------------------
# Direct proper-coloring evaluation and elementary-coefficient recovery.


def graph_edges(h):
    edges = []
    n = len(h)
    for i in range(n):
        for j in range(i + 1, n):
            if j + 1 <= h[i]:
                edges.append((i, j))
    return edges


def coloring_evaluation(h, colors):
    """X_G(1^colors;q), by direct DFS over proper colorings."""
    n = len(h)
    earlier = [[] for _ in range(n)]
    for i, j in graph_edges(h):
        earlier[j].append(i)
    assignment = [-1] * n
    counts = defaultdict(int)
    nodes = 0
    leaves = 0

    def dfs(v, asc):
        nonlocal nodes, leaves
        nodes += 1
        if v == n:
            counts[asc] += 1
            leaves += 1
            return
        neighbors = earlier[v]
        for color in range(colors):
            if any(assignment[i] == color for i in neighbors):
                continue
            added = sum(1 for i in neighbors if assignment[i] < color)
            assignment[v] = color
            dfs(v + 1, asc + added)
        assignment[v] = -1

    dfs(0, 0)
    if not counts:
        return [], nodes, leaves
    out = [0] * (max(counts) + 1)
    for degree, count in counts.items():
        out[degree] = count
    return trim(out), nodes, leaves


def polynomial_exact_divide(a, d):
    check(d > 0)
    check(all(x % d == 0 for x in a), "nonintegral recovered e coefficient")
    return trim([x // d for x in a])


def recover_e_coefficients(h, width):
    """Use e_(n-j,j)(1^m)=C(m,n-j)C(m,j), not project conversion code."""
    n = len(h)
    known = {}
    nodes = leaves = evals = 0
    for m in range(n - width, n + 1):
        value, local_nodes, local_leaves = coloring_evaluation(h, m)
        nodes += local_nodes
        leaves += local_leaves
        evals += 1
        target_j = n - m
        remainder = value
        for j, coefficient in known.items():
            weight = comb(m, n - j) * comb(m, j)
            remainder = sub(remainder, scale(coefficient, weight))
        denominator = comb(m, n - target_j) * comb(m, target_j)
        known[target_j] = polynomial_exact_divide(remainder, denominator)
    return tuple(known[j] for j in range(width + 1)), nodes, leaves, evals


def expected_for_h(h, width, connected):
    n = len(h)
    if width == 0:
        return (qfac(n),)
    if width == 1:
        return rank1_coefficients(n, h[0])
    if width == 2:
        if not connected:
            return ([], [], mul(qfac(2), qfac(n - 2)))
        N, A, B = n - 3, h[0] - 1, h[1] - 2
        return rank2_connected_coefficients(N, A, B)
    if width == 3:
        if not connected:
            return ([], [], [], mul(qfac(3), qfac(n - 3)))
        N, A, B, C = n - 4, h[0] - 1, h[1] - 2, h[2] - 3
        return rank3_coefficients(N, A, B, C)[0]
    raise AssertionError(width)


def direct_graphs(max_order):
    for n in range(1, max_order + 1):
        yield tuple([n] * n), 0, True
        if n >= 2:
            for u in range(1, n):
                yield tuple([u] + [n] * (n - 1)), 1, u >= 2
        if n >= 4:
            yield tuple([2, 2] + [n] * (n - 2)), 2, False
            for u in range(2, n):
                for v in range(max(u, 3), n):
                    yield tuple([u, v] + [n] * (n - 2)), 2, True
        if n >= 6:
            yield tuple([3, 3, 3] + [n] * (n - 3)), 3, False
            N = n - 4
            for A, B, C in rank3_domain(N):
                yield tuple([A + 1, B + 2, C + 3] + [n] * (n - 3)), 3, True


# ---------------------------------------------------------------------------


def main():
    stats = defaultdict(int)
    least_margin = None
    worst_shift = None

    # Domain bijection and graph validity, through the broad modular range.
    for N in range(2, MODULAR_MAX_N + 1):
        encoded = {(A + 1, B + 2, C + 3) for A, B, C in rank3_domain(N)}
        raw = set(rank3_raw_connected(N))
        check(encoded == raw, "rank3 parameter-domain bijection")
        n = N + 4
        for u, v, w in raw:
            h = (u, v, w) + (n,) * (n - 3)
            check(all(i + 1 <= h[i] <= n for i in range(n)), "Hessenberg bounds")
            check(all(h[i] <= h[i + 1] for i in range(n - 1)), "Hessenberg monotonicity")
            check(h[h[0]] == n, "abelian criterion")  # zero-based h(h(1)+1)=n.
            check(u <= n - 3 and w >= 4, "genuine connected rank3")
        stats["domain_points"] += len(encoded)

    # The excluded algebraic tuple really is negative, exactly.
    for M in range(1, ALL_MAX_M + 1):
        observed = quartic(M, M + 2, M + 2, M + 2)
        expected = scale(shift(qint(2 * M + 3), M), -1)
        check(observed == expected, "all-max identity")
        stats["all_max_identities"] += 1

    # Exact rank-three coefficients and actual sequence margins.
    for N in range(2, ACTUAL_MAX_N + 1):
        M1, M2 = N, N - 1
        for A, B, C in rank3_domain(N):
            sorted1 = sorted((A, B, C))
            check(1 <= sorted1[0] <= sorted1[1] <= sorted1[2] <= M1 + 2)
            check(tuple(sorted1) != (M1 + 2,) * 3, "c1 all-max entered graph domain")
            X, Y, Z = N + 2 - A, N + 2 - B, N + 2 - C
            sorted2 = sorted((X, Y, Z))
            check(1 <= sorted2[0] <= sorted2[1] <= sorted2[2] <= M2 + 2)
            check(tuple(sorted2) != (M2 + 2,) * 3, "c2 all-max entered graph domain")

            coeffs, shift_data = rank3_coefficients(N, A, B, C)
            outer, lead = shift_data
            slack = outer + lead
            worst_shift = slack if worst_shift is None else min(worst_shift, slack)
            for polynomial in coeffs:
                kind, margins, local_min = lc_interval(polynomial)
                stats["rank3_coefficients"] += 1
                stats["rank3_nonzero_coefficients"] += kind == "nonzero"
                stats["rank3_zero_coefficients"] += kind == "zero"
                stats["rank3_margins"] += margins
                if local_min is not None:
                    least_margin = local_min if least_margin is None else min(least_margin, local_min)
            stats["rank3_actual_cases"] += 1

            if N <= EXACT_INTERPOLATION_MAX_N:
                check_exact_interpolation(N, A, B, C, coeffs)
                stats["exact_interpolation_cases"] += 1

    # Much broader, independently evaluated modular interpolation sweep.
    modular_cache = {
        (prime, q): modular_tables(MODULAR_MAX_N + 4, q, prime)
        for prime, q in MODULAR_TRIALS
    }
    for N in range(2, MODULAR_MAX_N + 1):
        for A, B, C in rank3_domain(N):
            for prime, q in MODULAR_TRIALS:
                qints, qfacts = modular_cache[(prime, q)]
                check_modular_interpolation(N, A, B, C, q, prime, qints, qfacts)
                stats["modular_interpolation_trials"] += 1
            stats["modular_interpolation_cases"] += 1

    # Lower-rank formulas: actual coefficient sequences, not just cores.
    for n in range(2, RANK2_MAX_N + 4):
        for u in range(1, n):
            for polynomial in rank1_coefficients(n, u):
                kind, margins, local_min = lc_interval(polynomial)
                stats["rank1_coefficients"] += 1
                stats["rank1_nonzero_coefficients"] += kind == "nonzero"
                stats["rank1_margins"] += margins
                if local_min is not None:
                    least_margin = local_min if least_margin is None else min(least_margin, local_min)
    for N in range(1, RANK2_MAX_N + 1):
        for B in range(1, N + 1):
            for A in range(1, B + 2):
                coeffs = rank2_connected_coefficients(N, A, B)
                for polynomial in coeffs:
                    kind, margins, local_min = lc_interval(polynomial)
                    stats["rank2_coefficients"] += 1
                    stats["rank2_nonzero_coefficients"] += kind == "nonzero"
                    stats["rank2_zero_coefficients"] += kind == "zero"
                    stats["rank2_margins"] += margins
                    if local_min is not None:
                        least_margin = local_min if least_margin is None else min(least_margin, local_min)
                stats["rank2_actual_cases"] += 1

    # Direct coloring reconstruction, all represented graphs through order 7.
    for h, width, connected in direct_graphs(DIRECT_MAX_ORDER):
        observed, nodes, leaves, evals = recover_e_coefficients(h, width)
        expected = expected_for_h(h, width, connected)
        check(observed == expected, "direct coloring/e-coefficient mismatch")
        for polynomial in observed:
            lc_interval(polynomial)
        stats["direct_graphs"] += 1
        stats["direct_coloring_nodes"] += nodes
        stats["direct_proper_colorings"] += leaves
        stats["direct_specializations"] += evals
        stats[f"direct_width_{width}_graphs"] += 1

    print("INTEGRATED VERIFICATION: PASS")
    print(f"actual_rank3_N=2..{ACTUAL_MAX_N}")
    print(f"exact_interpolation_N=2..{EXACT_INTERPOLATION_MAX_N}")
    print(f"modular_domain_N=2..{MODULAR_MAX_N}")
    print(f"rank2_N=1..{RANK2_MAX_N}")
    print(f"all_max_M=1..{ALL_MAX_M}")
    print(f"direct_orders=1..{DIRECT_MAX_ORDER}")
    print(f"modular_trials={MODULAR_TRIALS!r}")
    for key in sorted(stats):
        print(f"{key}={stats[key]}")
    print(f"least_actual_log_concavity_margin={least_margin}")
    print(f"least_c2_shift_slack={worst_shift}")


if __name__ == "__main__":
    main()

